Land Use Classification in Remote Sensing Images by Convolutional Neural Networks

We explore the use of convolutional neural networks for the semantic classification of remote sensing scenes. Two recently proposed architectures, CaffeNet and GoogLeNet, are adopted, with three different learning modalities. Besides conventional training from scratch, we resort to pre-trained networks that are only fine-tuned on the target data, so as to avoid overfitting problems and reduce design time. Experiments on two remote sensing datasets, with markedly different characteristics, testify on the effectiveness and wide applicability of the proposed solution, which guarantees a significant performance improvement over all state-of-the-art references.

==> figure/NN_struct.m <==


n1=5; o1 = 0;
n2=7; o2=(n1-n2)/2;
n3=3; o3=(n1-n3)/2;

for i1=1:n1, x1(i1)=2; y1(i1)=i1+o1; end;
for i2=1:n2, x2(i2)=4; y2(i2)=i2+o2; end;
for i3=1:n3, x3(i3)=6; y3(i3)=i3+o3; end;

%FULL
figure(1); axis([1 5 0 8]); hold on;
for i1=1:n1,
   for i2=1:n2,
      plot([x1(i1) x2(i2)],[y1(i1) y2(i2)],'k-');
   end;
end;
%for i2=1:n2,
%   for i3=1:n3,
%      plot([x2(i2) x3(i3)],[y2(i2) y3(i3)],'k-');
%   end;
%end;
plot(x1,y1,'ok','MarkerSize',10,'MarkerFaceColor','w');
plot(x2,y2,'ok','MarkerSize',10,'MarkerFaceColor','w');
%plot(x3,y3,'ok','MarkerSize',10,'MarkerFaceColor','w');
hold off;

%LIMITED
figure(2); axis([1 5 0 8]); hold on;
for i2=1:n2,
   for i1=i2:i2+2,
      plot([x1(i1) x2(i2)],[y1(i1) y2(i2)],'k-');
   end;
end;
%for i3=1:n3,
%   for i2=i3:i3+2,
%      plot([x2(i2) x3(i3)],[y2(i2) y3(i3)],'k-');
%   end;
%end;
plot(x1,y1,'ok','MarkerSize',10,'MarkerFaceColor','w');
plot(x2,y2,'ok','MarkerSize',10,'MarkerFaceColor','w');
%plot(x3,y3,'ok','MarkerSize',10,'MarkerFaceColor','w');
hold off;

%CONV
figure(3); axis([1 5 0 8]); hold on;
for i2=1:n2,
      plot([x1(i2+0) x2(i2)],[y1(i2+0) y2(i2)],'g-','LineWidth',2);
      plot([x1(i2+1) x2(i2)],[y1(i2+1) y2(i2)],'k-','LineWidth',2);
      plot([x1(i2+2) x2(i2)],[y1(i2+2) y2(i2)],'b-','LineWidth',2);
end;
%for i3=1:n3,
%   for i2=i3:i3+2,
%      plot([x2(i2) x3(i3)],[y2(i2) y3(i3)],'k-');
%   end;
%end;
plot(x1,y1,'ok','MarkerSize',10,'MarkerFaceColor','k');
plot(x2,y2,'ok','MarkerSize',10,'MarkerFaceColor','w');
%plot(x3,y3,'ok','MarkerSize',10,'MarkerFaceColor','w');
hold off;


==> figure/accuracy_vs_epochs.m <==

epochs = [5:5:50]*1000
caffeworst  = [94.04 93.80 93.80 94.04 94.04 94.52 94.28 94.28 94.52 94.52]/100;
caffebest   = [96.19 97.38 97.14 96.90 96.90 97.14 97.14 97.14 97.14 97.14]/100;
googlebest  = [96.90 97.85 98.09 97.61 97.85 97.85 97.85 97.85 97.85 97.85]/100;
googleworst = [95.23 96.19 96.19 96.66 96.90 96.66 96.43 96.66 96.66 96.66]/100;

figure(1); 
subplot(121); plot(epochs,caffeworst, 'r.-',epochs,caffebest, 'b-','LineWidth',2); axis([0 50000 0.9 1.0]); grid on;
subplot(122); plot(epochs,googleworst,'r.-',epochs,googlebest,'b-','LineWidth',2); axis([0 50000 0.9 1.0]); grid on;















%caffeworst  = [94.04 93.80 93.80 94.04 94.04 94.52 94.28 94.28 94.52 94.52 94.52 94.52 94.52 94.52 94.52 94.52 94.52 94.52 94.52 94.52];
%caffebest   = [96.19 97.38 97.14 96.90 96.90 97.14 97.14 97.14 97.14 97.14 97.14 97.14 97.14 97.14 97.14 97.14 97.14 97.14 97.14 97.14];
%googlebest  = [96.90 97.85 98.09 97.61];
%googleworst = [95,23 96,19 96,19 96,66];


==> figure/example_MLP.m <==

clear all; close all;
n1=5; o1 = 2;
n2=9; o2=(n1-n2)/2+o1;
n3=2; o3=(n1-n3)/2+o1;

for i1=1:n1, x1(i1)=2.5; y1(i1)=i1+o1; end;
for i2=1:n2, x2(i2)=4.0; y2(i2)=i2+o2; end;
for i3=1:n3, x3(i3)=5.5; y3(i3)=i3+o3; end;


%FULL
figure(1); axis([1.8 6.2 0.8 9.2]); axis off; hold on;
for i1=1:n1,
   for i2=1:n2,
      plot([x1(i1) x2(i2)],[y1(i1) y2(i2)],'k-');
   end;
end;
for i2=1:n2,
   for i3=1:n3,
      plot([x2(i2) x3(i3)],[y2(i2) y3(i3)],'k-');
   end;
end;
plot(x1,y1,'ok','MarkerSize',16,'MarkerFaceColor','k');
plot(x2,y2,'ok','MarkerSize',16,'MarkerFaceColor','k');
plot(x3,y3,'ok','MarkerSize',16,'MarkerFaceColor','k');

for i1=1:n1,
   plot([x1(i1)-0.5 x1(i1)-0.1],[y1(i1)+0.00 y1(i1)],'k-');
   plot([x1(i1)-0.2 x1(i1)-0.1],[y1(i1)+0.05 y1(i1)],'k-');
   plot([x1(i1)-0.2 x1(i1)-0.1],[y1(i1)-0.05 y1(i1)],'k-');
end;
text(2.1,7.2,'$x_1$','FontSize',14,'interpreter','latex');
text(2.1,6.2,'$x_2$','FontSize',14,'interpreter','latex');
text(2.1,5.2,'$x_3$','FontSize',14,'interpreter','latex');
text(2.1,4.2,'$x_4$','FontSize',14,'interpreter','latex');
text(2.1,3.2,'$x_5$','FontSize',14,'interpreter','latex');
for i3=1:n3,
   plot([x3(i3)+0.1 x3(i3)+0.5],[y3(i3)+0.00 y3(i3)],'k-');
   plot([x3(i3)+0.4 x3(i3)+0.5],[y3(i3)+0.05 y3(i3)],'k-');
   plot([x3(i3)+0.4 x3(i3)+0.5],[y3(i3)-0.05 y3(i3)],'k-');
end;
text(5.7,5.7,'$y_1$','FontSize',14,'interpreter','latex');
text(5.7,4.7,'$y_2$','FontSize',14,'interpreter','latex');

hold off;



==> figure/perclass_accuracy.m <==
close all; clear all;

classi ={ 
    'agricultural'
    'airplane'
    'baseball diamond'
    'beach'
    'buildings'
    'chaparral'
    'dense residential'
    'forest'
    'freeway'
    'golf course'
    'harbor'
    'intersection'
    'medium residential'
    'mobile home park'
    'overpass'
    'parking lot'
    'river'
    'runway'
    'sparse residential'
    'storage tanks'
    'tennis court'};

tech = {'PSR' 'Partlets' 'UFL' 'proposed'};

dati = [ 
100    90    96    99.0
 94    89    64   100.0
 95    94    73    98.1
 94   100    95   100.0
 65    66    73    92.8
 95    92    98   100.0
 65    71    66    84.5
100    97    95    99.2
 89    77    92    97.1
 90    85    77    98.6
100   100    99   100.0
 94    91    76    96.4
 85    97    74    90.7
 70    96    80    96.1
 94    96    92    96.6
100    99    94   100.0
 94    96    76    98.6
 94    98    97    98.9
 95    91    65    99.0
 75    95    63    95.2
 80    96    72    98.1];
   

figure; bar(dati,1); colormap([0 0 2; 0 4 4; 0 2 4; 4 0 0]/4); axis([0.5 21.5 50 100.5]); box on; grid on; 
axis normal; pbaspect([1,0.4,1]); 
set(gca(), 'Xticklabel',[]);  
set(gca(), 'YMinorTick','on');

legend(tech,4,'FontSize',12,'Orientation','horizontal');

hoffset = 0; %-0.3;
voffset = 49;%0.48;
for index =1:21,
    text(index+hoffset,voffset,classi{index},'Rotation',-60,'fontsize',9);
end;

%una volta generata la figura la convertiamo in png tagliando i margini
print -dpng temp.png
X = imread('temp.png');
Y = X(201:775,101:1150,:);
imwrite(Y,'perclass_accuracy.png','png');



==> figure/ucmerced/rename.m <==
X=imread('airplane00.tif');
imwrite(X,'airplane00.png','png');
X=imread('baseballdiamond00.tif');
imwrite(X,'baseballdiamond00.png','png');
X=imread('beach00.tif');
imwrite(X,'beach00.png','png');
X=imread('buildings00.tif');
imwrite(X,'buildings00.png','png');
X=imread('chaparral00.tif');
imwrite(X,'chaparral00.png','png');
X=imread('denseresidential00.tif');
imwrite(X,'denseresidential00.png','png');
X=imread('forest00.tif');
imwrite(X,'forest00.png','png');
X=imread('freeway00.tif');
imwrite(X,'freeway00.png','png');
X=imread('golfcourse00.tif');
imwrite(X,'golfcourse00.png','png');
X=imread('harbor00.tif');
imwrite(X,'harbor00.png','png');
X=imread('intersection00.tif');
imwrite(X,'intersection00.png','png');
X=imread('mediumresidential00.tif');
imwrite(X,'mediumresidential00.png','png');
X=imread('mobilehomepark00.tif');
imwrite(X,'mobilehomepark00.png','png');
X=imread('overpass00.tif');
imwrite(X,'overpass00.png','png');
X=imread('parkinglot00.tif');
imwrite(X,'parkinglot00.png','png');
X=imread('river00.tif');
imwrite(X,'river00.png','png');
X=imread('runway00.tif');
imwrite(X,'runway00.png','png');
X=imread('sparseresidential00.tif');
imwrite(X,'sparseresidential00.png','png');
X=imread('storagetanks00.tif');
imwrite(X,'storagetanks00.png','png');
X=imread('tenniscourt00.tif');
imwrite(X,'tenniscourt00.png','png');


==> figure/weights_MLP_CNN.m <==

clear all; close all;
n1=5; o1 = 2;
n2=3; o2 = (n1-n2)/2+o1;

for i1=1:n1, x1(i1)=2.0; y1(i1)=i1+o1; end;
for i2=1:n2, x2(i2)=3.5; y2(i2)=i2+o2; end;


%FULL CONNECTIVITY
figure(1); axis([1.5 10 2 8]); axis off; hold on; axis normal; pbaspect([1,0.6,1]); 
for i1=1:n1,
   for i2=1:n2,
      plot([x1(i1) x2(i2)],[y1(i1) y2(i2)],'k-');
   end;
end;
plot(x1,y1,'ok','MarkerSize',16,'MarkerFaceColor','k');
plot(x2,y2,'ok','MarkerSize',16,'MarkerFaceColor','k');

%RECEPTIVE FIELD
for i2=1:n2,
   for i1=i2:i2+2,
      plot(3+[x1(i1) x2(i2)],[y1(i1) y2(i2)],'k-');
   end;
end;
plot(3+x1,y1,'ok','MarkerSize',16,'MarkerFaceColor','k');
plot(3+x2,y2,'ok','MarkerSize',16,'MarkerFaceColor','k');

%WEIGHT SHARING
for i2=1:n2,
   plot(6+[x1(i2+0) x2(i2)],[y1(i2+0) y2(i2)],'r-');
   plot(6+[x1(i2+1) x2(i2)],[y1(i2+1) y2(i2)],'g-');
   plot(6+[x1(i2+2) x2(i2)],[y1(i2+2) y2(i2)],'b-');
end;
plot(6+x1,y1,'ok','MarkerSize',16,'MarkerFaceColor','k');
plot(6+x2,y2,'ok','MarkerSize',16,'MarkerFaceColor','k');

text(2.5,2,'(a)','FontSize',16);
text(5.5,2,'(b)','FontSize',16);
text(8.5,2,'(c)','FontSize',16);
hold off;


